Recursion in the classical limit and the neutron-star Compton amplitude

We study the compatibility of recursive techniques with the classical limit of scattering amplitudes through the construction of the classical Compton amplitude for general spinning compact objects. This is done using BCFW recursion on three-point amplitudes expressed in terms of the classical spin vector and tensor, and expanded to next-to-leading-order in $\hbar$ by using the heavy on-shell spinors. Matching to the result of classical computations, we find that lower-point quantum contributions are, in general, required for the recursive construction of classical, spinning, higher-point amplitudes with massive propagators. We are thus led to conclude that BCFW recursion and the classical limit do not commute. In possession of the classical Compton amplitude, we remove non-localities to all orders in spin for opposite graviton helicities, and to fifth order in the same-helicity case. Finally, all possible on-shell contact terms potentially relevant to black-hole scattering at the second post-Minkowskian order are enumerated and written explicitly.

==> anc/SameHelicitySpinFourFive.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    110765,       3052]
NotebookOptionsPosition[    104898,       2945]
NotebookOutlinePosition[    105335,       2962]
CellTagsIndexPosition[    105292,       2959]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.886307992499075*^9, 3.886307992909135*^9}},
 CellLabel->
  "2/26/23 17:35:38 \
In[137]:=",ExpressionUUID->"a806a004-7907-4dc9-965a-282b285c9945"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellChangeTimes->{{3.886307995158371*^9, 3.886307996783903*^9}},
 CellLabel->
  "2/26/23 17:35:42 \
In[1]:=",ExpressionUUID->"3c90c563-984b-4eb6-86e0-cf756c12905b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"9.3.1 (stable version). For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"documentation", " ", "center"}],
      BaseStyle->"Link",
      ButtonData:>"paclet:FeynCalc/",
      ButtonNote->"paclet:FeynCalc/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\", check out the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["wiki",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"forum", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"http://www.feyncalc.org/forum/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["9.3.1 (stable version). For help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "documentation center", BaseStyle -> "Link", ButtonData :> 
      "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
   Style[", check out the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["wiki", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" or visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum.", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "http://www.feyncalc.org/forum/"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.886308008529986*^9, 3.886415957227993*^9, 
  3.886418149038971*^9},
 CellLabel->
  "2/26/23 17:35:49 During evaluation of \
In[1]:=",ExpressionUUID->"719e2811-825b-4bde-b569-41ae9dac1a8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["FAQ",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
    
    StripOnInput->False]}],
  SequenceForm[
   Style["To save your and our time, please check our ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["FAQ", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" for answers to some common FeynCalc questions.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.886308008529986*^9, 3.886415957227993*^9, 
  3.886418149049075*^9},
 CellLabel->
  "2/26/23 17:35:49 During evaluation of \
In[1]:=",ExpressionUUID->"671f36ba-97cb-45e1-86c1-19ca286aff22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"See also the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
    "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["See also the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" If you use FeynCalc in your research, please cite", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.886308008529986*^9, 3.886415957227993*^9, 
  3.886418149052148*^9},
 CellLabel->
  "2/26/23 17:35:49 During evaluation of \
In[1]:=",ExpressionUUID->"c9c838c5-bb8f-4507-99d3-af98a687c050"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 256 (2020) 107478, arXiv:2001.04407.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{3.886308008529986*^9, 3.886415957227993*^9, 
  3.886418149054751*^9},
 CellLabel->
  "2/26/23 17:35:49 During evaluation of \
In[1]:=",ExpressionUUID->"f5a6a919-8e7d-4b3e-9eb1-c935c72ac898"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
Comput.Phys.Commun. 207 (2016) 432-444, arXiv:1601.01167.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{3.886308008529986*^9, 3.886415957227993*^9, 
  3.886418149057125*^9},
 CellLabel->
  "2/26/23 17:35:49 During evaluation of \
In[1]:=",ExpressionUUID->"371fd4a6-2e69-4892-8b12-ec6c384dc86b"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun. 64 (1991) 345-359.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{3.886308008529986*^9, 3.886415957227993*^9, 
  3.886418149059511*^9},
 CellLabel->
  "2/26/23 17:35:49 During evaluation of \
In[1]:=",ExpressionUUID->"dcd84417-54bc-48d9-8e75-43e667c775f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Same-helicity Compton amplitude", "Section",
 CellChangeTimes->{{3.886308030409012*^9, 
  3.886308034846838*^9}},ExpressionUUID->"1146dab7-c673-4a3b-b1b8-\
ffb446d78db2"],

Cell[TextData[{
 "In the following, we define ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"X", "[", "n", "]"}], "=", 
    RowBox[{
     SubscriptBox["C", 
      SuperscriptBox["S", "n"]], "-", "1"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "797cb767-06b6-44e3-b4a1-d8728f5d1ec9"],
 ". The amplitude is written as a list of coefficients of increasing powers \
of ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SubscriptBox["w", "++"], "\[CenterDot]", "a"}], 
    SubscriptBox["y", "++"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7bf00af8-5650-4398-b3ca-be85e7892408"],
 "."
}], "Text",
 CellChangeTimes->{{3.8863080453666973`*^9, 3.886308094215173*^9}, {
  3.886308349367373*^9, 
  3.886308380525343*^9}},ExpressionUUID->"dc930f34-9f5f-442d-8cf0-\
4b3a9ea02896"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["Spin", "4"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ed76aae3-f36f-4a27-b238-a6ed1216e584"]], \
"Subsection",
 CellChangeTimes->{{3.8867614484532347`*^9, 
  3.886761449966206*^9}},ExpressionUUID->"6a8abf89-1b8b-4f53-ac69-\
305fb7ed5f5c"],

Cell[TextData[{
 "In the individual parts at this spin order, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"wPP", "\[CenterDot]", "a"}], "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["w", "++"], "\[CenterDot]", "a"}], 
     SubscriptBox["y", "++"]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "92c69c2c-437f-45b4-b68d-4659514abb51"],
 ";"
}], "Text",
 CellChangeTimes->{{3.8867618455713882`*^9, 
  3.886761891260316*^9}},ExpressionUUID->"3f1a80d5-8a80-4a2e-8d45-\
a52fe814175a"],

Cell[CellGroupData[{

Cell["Minimal part", "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.885538598253085*^9, 3.885538599640373*^9}, {3.885538642415235*^9, 
  3.885538645423872*^9}, {3.88553873225737*^9, 3.885538732329583*^9}, {
  3.8863085171935062`*^9, 
  3.886308518059743*^9}},ExpressionUUID->"61c9b58b-e760-4225-80c8-\
ef7892795673"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MinimalPart4", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], "4"], 
       RowBox[{"24", 
        SubscriptBox["s", "34"], 
        SubscriptBox["t", "13"], 
        SubscriptBox["t", "14"]}]], ",", "0", ",", "0", ",", "0", ",", "0"}], 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8863093551756697`*^9, 3.886309392548106*^9}, {
  3.886309578939839*^9, 3.8863095872625017`*^9}, {3.8864773861933804`*^9, 
  3.886477401412197*^9}, {3.886761561616918*^9, 3.886761561791976*^9}, {
  3.886761607905745*^9, 3.886761611099115*^9}},
 CellLabel->
  "3/2/23 17:03:15 \
In[51]:=",ExpressionUUID->"ec440f9e-bff3-418d-8db8-d24e54758db9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SuperscriptBox["S", "2"]], "-", "1"}], TraditionalForm]],ExpressionUUID->
  "e90d9086-2c9b-44fe-8705-34bfd5082614"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.886737579570695*^9, 3.886737587018498*^9}, {
  3.8867376170975027`*^9, 3.886737619972077*^9}, {3.886761939615979*^9, 
  3.886761941878139*^9}},ExpressionUUID->"a5360250-e14b-453c-b4e2-\
94db9295e97c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2Part4", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       SubscriptBox["y", "\"\<++\>\""], "4"], 
      RowBox[{"16", " ", 
       SubscriptBox["t", "13"], " ", 
       SubscriptBox["t", "14"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", 
           SubscriptBox["q", "3"], "]"}]}], "]"}], " ", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", 
           SubscriptBox["q", "4"], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
            ")"}], " ", 
           SubscriptBox["s", "34"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}], " ", 
           SubscriptBox["t", "14"]}], "+", 
          RowBox[{
           SubscriptBox["t", "13"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", 
                    SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", 
                    SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}]}], 
               ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "3"], " ", 
              SubscriptBox["t", "14"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "wPP", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.886738094605447*^9, 3.886738119911631*^9}, {
   3.8867383254196033`*^9, 3.8867383372782297`*^9}, {3.886739799423986*^9, 
   3.886739800359166*^9}, {3.8867431863560257`*^9, 3.88674319063133*^9}, 
   3.886743362812107*^9, {3.886743788376337*^9, 3.8867437996307487`*^9}, {
   3.886750857995463*^9, 3.886750859971507*^9}, {3.88676156512403*^9, 
   3.88676157092091*^9}, 3.886761786214394*^9},
 CellLabel->
  "3/2/23 17:03:15 \
In[52]:=",ExpressionUUID->"0860e123-ed66-470d-bcc2-866c95e4b76b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "2"]], "-", "1"}], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"556bba1d-7e46-498a-9d1f-573c04acf59e"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.886737579570695*^9, 
  3.8867376144257174`*^9}},ExpressionUUID->"41317899-2fdc-4ebd-a74c-\
bd92ee5ec882"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C22Part4", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       SubscriptBox["y", "\"\<++\>\""], "4"], 
      RowBox[{"32", " ", 
       SubscriptBox["t", "13"], " ", 
       SubscriptBox["t", "14"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", 
           SubscriptBox["q", "3"], "]"}]}], "]"}], " ", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", 
           SubscriptBox["q", "4"], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
            ")"}], " ", 
           SubscriptBox["s", "34"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}], " ", 
           SubscriptBox["t", "14"]}], "+", 
          RowBox[{
           SubscriptBox["t", "13"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Pair", "[", 
                    RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", 
                    SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", 
                    SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}]}], 
               ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "a", "]"}], ",", 
                  RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
               ")"}], " ", 
              SubscriptBox["t", "14"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "wPP", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8867348881884604`*^9, 3.886734927108252*^9}, {
   3.886734973739299*^9, 3.8867349846493673`*^9}, {3.8867350151881332`*^9, 
   3.8867350383908*^9}, {3.88673533594083*^9, 3.886735439089644*^9}, {
   3.886735490808406*^9, 3.886735491787486*^9}, {3.886737265709777*^9, 
   3.886737298646613*^9}, {3.8867373315724297`*^9, 3.886737397914586*^9}, {
   3.886737590088643*^9, 3.886737597657295*^9}, {3.88673807136938*^9, 
   3.8867380818649483`*^9}, {3.886738127849687*^9, 3.8867381419944353`*^9}, {
   3.8867381830831337`*^9, 3.886738197739497*^9}, {3.88673834390783*^9, 
   3.886738350175398*^9}, {3.886743208762733*^9, 3.8867432113249283`*^9}, 
   3.8867434142563963`*^9, {3.8867508652947073`*^9, 3.8867508654572*^9}, 
   3.8867595342489653`*^9, 3.8867615799364233`*^9, 3.8867617825152617`*^9},
 CellLabel->
  "3/2/23 17:03:15 \
In[53]:=",ExpressionUUID->"c048c3fc-2cc7-4ed9-ab25-1eb7040e6bca"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "2"]], "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "3"]], "-", "1"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"69d9fefc-83f5-4a89-b7c5-ec40d069c596"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.886737579570695*^9, 3.886737587018498*^9}, {
  3.8867376170975027`*^9, 3.886737619972077*^9}, {3.8867381545021563`*^9, 
  3.8867381577210007`*^9}},ExpressionUUID->"0b6ce88e-78d2-4122-b05d-\
0569c25649bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2C3Part4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         SubscriptBox["y", "\"\<++\>\""], "4"], 
        RowBox[{"16", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]]}], 
      RowBox[{"Pair", "[", 
       RowBox[{
        RowBox[{"Momentum", "[", "a", "]"}], ",", 
        RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", 
           SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "a", "]"}], ",", 
          RowBox[{"Momentum", "[", 
           SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["t", "13"], "-", 
        SubscriptBox["t", "14"]}], ")"}]}], "//", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "wPP", "]"}], ",", 
          RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Append", "[", 
      RowBox[{"#", ",", "0"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886738094605447*^9, 3.886738119911631*^9}, {
   3.886738160518867*^9, 3.886738163510242*^9}, {3.886738356858704*^9, 
   3.886738359678974*^9}, {3.886743217490037*^9, 3.886743218897352*^9}, 
   3.886743469386846*^9, {3.8867508693169622`*^9, 3.886750872673544*^9}, 
   3.886759540981439*^9, 3.886761584723769*^9, 3.88676177863446*^9, {
   3.8867618115271797`*^9, 3.886761816176545*^9}},
 CellLabel->
  "3/2/23 17:03:36 \
In[58]:=",ExpressionUUID->"68b53fb9-c216-4744-8887-5c7aba0cc217"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SuperscriptBox["S", "3"]], "-", "1"}], TraditionalForm]],ExpressionUUID->
  "65e040c6-3f82-4f4a-9e2b-1709fd135e95"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.886737579570695*^9, 3.886737587018498*^9}, {
  3.8867376170975027`*^9, 3.886737619972077*^9}, {3.886738872228903*^9, 
  3.886738872337536*^9}, {3.886761943897523*^9, 
  3.8867619456634493`*^9}},ExpressionUUID->"de5c6593-e782-45fb-bb2c-\
a2bc24abf464"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3Part4", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       SubscriptBox["y", "\"\<++\>\""], "4"], 
      RowBox[{"24", " ", 
       SubscriptBox["t", "13"], " ", 
       SubscriptBox["t", "14"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SubscriptBox["t", "13"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Pair", "[", 
             RowBox[{
              RowBox[{"Momentum", "[", "a", "]"}], ",", 
              RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "4"], " ", 
           SubscriptBox["t", "14"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Pair", "[", 
             RowBox[{
              RowBox[{"Momentum", "[", "a", "]"}], ",", 
              RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], ")"}],
         " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "3"], "]"}]}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "4"], "]"}]}], "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}], " ", 
           SubscriptBox["t", "14"]}]}], ")"}]}]}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "wPP", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.886738094605447*^9, 3.886738119911631*^9}, {
   3.8867383254196033`*^9, 3.8867383372782297`*^9}, {3.886738874970663*^9, 
   3.886738898917034*^9}, {3.886743225870614*^9, 3.886743229132474*^9}, 
   3.886743497459041*^9, {3.886750878516243*^9, 3.886750878715959*^9}, 
   3.886759545452448*^9, 3.886761588833242*^9, 3.8867617726966143`*^9},
 CellLabel->
  "3/2/23 17:03:15 \
In[55]:=",ExpressionUUID->"b01f16ed-e07d-43a3-868e-f046c5eb2ef5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SuperscriptBox["S", "4"]], "-", "1"}], TraditionalForm]],ExpressionUUID->
  "b313741c-2266-4fa6-b2f8-a4619fd16946"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.886737579570695*^9, 3.886737587018498*^9}, {
  3.8867376170975027`*^9, 3.886737619972077*^9}, {3.886738872228903*^9, 
  3.886738872337536*^9}, {3.8867389205369453`*^9, 3.886738920631936*^9}, {
  3.886761947955481*^9, 
  3.886761949575309*^9}},ExpressionUUID->"48d9e2b2-450c-41b2-a96d-\
73f879a93591"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4Part4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        SubscriptBox["y", "\"\<++\>\""], "4"], 
       RowBox[{"96", " ", 
        SubscriptBox["s", "34"], " ", 
        SubscriptBox["t", "13"], " ", 
        SubscriptBox["t", "14"]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}], "4"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "a", "]"}], ",", 
           RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Pair", "[", 
             RowBox[{
              RowBox[{"Momentum", "[", "a", "]"}], ",", 
              RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], ")"}],
         " ", 
        SubsuperscriptBox["s", "34", "2"]}], "+", 
       RowBox[{
        SubscriptBox["s", "34"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Pair", "[", 
             RowBox[{
              RowBox[{"Momentum", "[", "a", "]"}], ",", 
              RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}]}], "]"}], "2"], "-", 
             RowBox[{"3", " ", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}]}], "]"}], " ", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}]}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}]}], "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", 
                  SubscriptBox["q", "3"], "]"}]}], "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}]}], "]"}], " ", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", 
                  SubscriptBox["q", "4"], "]"}]}], "]"}], "2"]}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", "a", "]"}], ",", 
             RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", "a", "]"}], ",", 
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}], " ", 
           SubscriptBox["t", "14"]}], "-", 
          RowBox[{
           SubscriptBox["t", "13"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", "a", "]"}], ",", 
                RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 RowBox[{"Pair", "[", 
                  RowBox[{
                   RowBox[{"Momentum", "[", "a", "]"}], ",", 
                   RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"Momentum", "[", "a", "]"}], ",", 
                    RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "2"]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "a", "]"}], ",", 
                  RowBox[{"Momentum", "[", 
                   SubscriptBox["q", "3"], "]"}]}], "]"}], "+", 
                RowBox[{"Pair", "[", 
                 RowBox[{
                  RowBox[{"Momentum", "[", "a", "]"}], ",", 
                  RowBox[{"Momentum", "[", 
                   SubscriptBox["q", "4"], "]"}]}], "]"}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Pair", "[", 
                RowBox[{
                 RowBox[{"Momentum", "[", "a", "]"}], ",", 
                 RowBox[{"Momentum", "[", "wPP", "]"}]}], "]"}], "4"], " ", 
              SubscriptBox["t", "14"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "//", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "wPP", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.886738094605447*^9, 3.886738119911631*^9}, {
   3.8867383254196033`*^9, 3.8867383372782297`*^9}, {3.886738874970663*^9, 
   3.8867389298946743`*^9}, {3.886743236532218*^9, 3.886743238510631*^9}, 
   3.886743531276897*^9, {3.886750882841466*^9, 3.8867508830066843`*^9}, 
   3.88675954951363*^9, 3.886761123968631*^9, 3.886761505705052*^9, 
   3.8867615927550488`*^9, 3.886761769143474*^9},
 CellLabel->
  "3/2/23 17:03:15 \
In[56]:=",ExpressionUUID->"3b1ee2c9-3c39-45a0-8301-3c588bcad40d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Total", "Subsubsection",
 CellChangeTimes->{{3.886309463762187*^9, 
  3.8863094674175034`*^9}},ExpressionUUID->"13ffece9-4631-4308-84c5-\
b2bb4b348e04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SameHelicitySpinFour", "=", 
   RowBox[{
    RowBox[{"MinimalPart4", "+", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "C2Part4"}], "+", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "C3Part4"}], "+", 
     RowBox[{
      RowBox[{"X", "[", "4", "]"}], "C4Part4"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"X", "[", "2", "]"}], "2"], "C22Part4"}], "+", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], 
      RowBox[{"X", "[", "3", "]"}], "C2C3Part4"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.886309471363389*^9, 3.8863095668193073`*^9}, 
   3.8863096149944344`*^9, {3.886416348877239*^9, 3.886416381558613*^9}, 
   3.886416462973198*^9, {3.886418091267366*^9, 3.886418096545679*^9}, {
   3.886418166073147*^9, 3.886418167049244*^9}, 3.8866675080724583`*^9, 
   3.8866675646950693`*^9, {3.8867615346223*^9, 3.8867615541005907`*^9}},
 CellLabel->
  "3/2/23 17:03:40 \
In[59]:=",ExpressionUUID->"3bbcc7e7-f215-4bb1-80e9-c206b4bd46a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plus", "@@", 
   RowBox[{"Times", "[", 
    RowBox[{"SameHelicitySpinFour", ",", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", 
              SubscriptBox["w", "\"\<++\>\""], "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], 
           SubscriptBox["y", "\"\<++\>\""]], ")"}], 
         RowBox[{"#1", "-", "1"}]], "&"}], ",", 
       RowBox[{"Length", "[", "SameHelicitySpinFour", "]"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8863096009521503`*^9, 3.88630965599657*^9}, {
   3.886309730433402*^9, 3.886309818484418*^9}, 3.886418200629568*^9, {
   3.886761625660797*^9, 3.88676163027941*^9}, 3.886761665344124*^9, 
   3.8867617330367327`*^9},
 CellLabel->
  "3/2/23 17:03:42 \
In[60]:=",ExpressionUUID->"965aa5ff-ca9e-4bd2-b5c3-38f7258a2589"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["Spin", "5"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"a6d7d10a-a4d0-429b-acef-9af010c67a39"]], \
"Subsection",
 CellChangeTimes->{{3.886308038873601*^9, 
  3.8863080416363688`*^9}},ExpressionUUID->"2625c91e-e4c7-4f4c-a1ab-\
c9d523be8d75"],

Cell[CellGroupData[{

Cell["Minimal part", "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.885538598253085*^9, 3.885538599640373*^9}, {3.885538642415235*^9, 
  3.885538645423872*^9}, {3.88553873225737*^9, 3.885538732329583*^9}, {
  3.8863085171935062`*^9, 
  3.886308518059743*^9}},ExpressionUUID->"dbf09547-73bb-4f9a-bc94-\
c6c4490caca8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MinimalPart5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], "5"], 
       RowBox[{"120", 
        SubscriptBox["s", "34"], 
        SubscriptBox["t", "13"], 
        SubscriptBox["t", "14"]}]], ",", "0", ",", "0", ",", "0", ",", "0"}], 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8863093551756697`*^9, 3.886309392548106*^9}, {
  3.886309578939839*^9, 3.8863095872625017`*^9}, {3.8864773861933804`*^9, 
  3.886477401412197*^9}},
 CellLabel->
  "3/1/23 14:52:52 \
In[229]:=",ExpressionUUID->"a6267a30-a69c-482a-af21-e92672b64b25"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SuperscriptBox["S", "2"]], "-", "1"}], TraditionalForm]],ExpressionUUID->
  "0c128ef1-27f1-49cf-b817-210338ab60be"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 
  3.885530164088936*^9}},ExpressionUUID->"5bf4eff0-297c-48bf-90a7-\
c9184933988b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2Part5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "3"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "4"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"96", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "3"], "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "4"], "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "-", 
         RowBox[{"9", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"48", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"31", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"12", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["s", "34"]}], "-", 
         RowBox[{"56", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8855301661516523`*^9, 3.8855301862081537`*^9}, {
   3.885530227709601*^9, 3.885530236150682*^9}, {3.8855363760879993`*^9, 
   3.885536386329603*^9}, {3.885536578245474*^9, 3.885536629575233*^9}, 
   3.8863083162681217`*^9, 3.8863094140533133`*^9, 3.886416124927071*^9, 
   3.8864170175031357`*^9, 3.886417985918441*^9, 3.886477413587844*^9, 
   3.8866673709748363`*^9},
 CellLabel->
  "3/1/23 14:51:38 \
In[214]:=",ExpressionUUID->"7a39963c-c716-42b9-9af3-2e04fc7e4f4e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SuperscriptBox["S", "3"]], "-", "1"}], TraditionalForm]],ExpressionUUID->
  "d84c37a9-340a-4614-8b03-902af1a8daeb"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.8863084487787943`*^9, 
  3.886308449141376*^9}},ExpressionUUID->"ab82016a-f85e-4dd2-9c06-\
91ab50ddfd77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C3Part5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "3"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "4"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"96", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"48", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"232", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "-", 
         RowBox[{"59", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"48", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"29", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"63", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            RowBox[{"29", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"73", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"59", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["s", "34"]}], "+", 
         RowBox[{"94", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886308432348967*^9, 3.886308436708173*^9}, 
   3.8863094188302927`*^9, 3.8864161689799*^9, {3.886417022332726*^9, 
   3.8864170230912027`*^9}, 3.886417995981338*^9, 3.886477416665007*^9, 
   3.88666739662241*^9},
 CellLabel->
  "3/1/23 14:51:38 \
In[215]:=",ExpressionUUID->"f6c728d1-71dc-41c4-84ff-b81a119b7235"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SuperscriptBox["S", "4"]], "-", "1"}], TraditionalForm]],ExpressionUUID->
  "83ceab2c-cc34-41cb-b119-cd4706856715"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.8863084487787943`*^9, 3.886308449141376*^9}, {3.8863084809762793`*^9, 
  3.886308481261015*^9}},ExpressionUUID->"348c3cca-f53c-4213-a542-\
4da8d2466d5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C4Part5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"96", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "3"], "+", 
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "3"]}], ")"}]}], 
      ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"192", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], "5", " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SubscriptBox["s", "34"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886309443736312*^9, 3.886309443906135*^9}, 
   3.8864162034340982`*^9, 3.886417028040646*^9, 3.886418005840486*^9, 
   3.886477419848979*^9, 3.8866674100577*^9},
 CellLabel->
  "3/1/23 14:51:38 \
In[216]:=",ExpressionUUID->"e901b5d0-a299-4aac-8340-2220eed3ce10"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", 
     SuperscriptBox["S", "5"]], "-", "1"}], TraditionalForm]],ExpressionUUID->
  "f4bae8ba-482b-4846-908b-819b8b476263"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.8863084487787943`*^9, 3.886308449141376*^9}, {3.886308483820792*^9, 
  3.886308484163975*^9}},ExpressionUUID->"62e5a3bb-0ee9-4e62-bb71-\
8779a548aa45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C5Part5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"480", " ", 
         SubscriptBox["s", "34"], " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], "4"]}], 
         "-", 
         RowBox[{"5", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], ")"}], 
          " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"192", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "3"], "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "4"], "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"48", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "3"], "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "-", 
         RowBox[{"98", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", 
              SubscriptBox["q", "4"], "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"25", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"53", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"104", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            RowBox[{"53", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"28", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"24", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"50", " ", 
          SuperscriptBox["m", "4"], " ", 
          SubscriptBox["s", "34"]}], "+", 
         RowBox[{"71", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886309440857361*^9, 3.886309441774674*^9}, 
   3.886416229430752*^9, 3.886417035404091*^9, 3.8864180197566633`*^9, 
   3.8864774233513536`*^9, 3.886667426512433*^9},
 CellLabel->
  "3/1/23 14:51:38 \
In[217]:=",ExpressionUUID->"9cbe7344-247e-4d16-95b5-f1c2cbee0bfe"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "2"]], "-", "1"}], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"611a5155-f2b7-4472-8ccb-0a28f523d8d4"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.885538598253085*^9, 3.885538599640373*^9}, {3.885538642415235*^9, 
  3.885538645423872*^9}},ExpressionUUID->"20a0ad28-adbb-45dd-b934-\
abe6e967b6da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C22Part5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"32", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "3"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "4"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], "9", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"32", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"19", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"19", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"8", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["s", "34"]}], "+", 
         RowBox[{"25", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.88630943865593*^9, 3.886309438958712*^9}, 
   3.886416252941978*^9, 3.886417041095294*^9, 3.88641802733692*^9, 
   3.886477426712377*^9, 3.8866674379015017`*^9},
 CellLabel->
  "3/1/23 14:51:38 \
In[218]:=",ExpressionUUID->"9a01924e-5939-4b44-befd-f760db1fea0f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "2"]], "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "3"]], "-", "1"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"fe245ed8-7680-4d74-8feb-6ba682e1c53b"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.885538653480507*^9, 
  3.885538662066608*^9}},ExpressionUUID->"e154e365-f471-4218-96d6-\
344bb8e95e73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2C3Part5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "3"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "4"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"96", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], "2"], " ", 
       
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"48", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "-", 
         RowBox[{"25", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"12", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], "13", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], "2"]}], 
         "+", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], "25", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["s", "34"]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886309435987966*^9, 3.88630943620163*^9}, 
   3.886416275643648*^9, 3.886417047791274*^9, 3.886418040906204*^9, 
   3.886477430347824*^9, 3.886667449692047*^9},
 CellLabel->
  "3/1/23 14:51:38 \
In[219]:=",ExpressionUUID->"c0c1bffa-23ab-4ece-bbf8-4b7b93772e10"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "2"]], "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "4"]], "-", "1"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"a38c60cc-cb9f-4a40-be8b-565468f44154"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.885538653480507*^9, 3.885538662066608*^9}, {3.8855386938514643`*^9, 
  3.885538694399791*^9}},ExpressionUUID->"d2cfa169-92f8-4ded-97a3-\
b479f3580c76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2C4Part5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"48", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"12", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], "5", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"12", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["m", "4"], " ", 
          SubscriptBox["s", "34"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886309432801907*^9, 3.886309434113719*^9}, 
   3.88641629362667*^9, 3.886417052959444*^9, 3.886418052414772*^9, 
   3.886477434072329*^9, 3.8866674741054*^9},
 CellLabel->
  "3/1/23 14:51:38 \
In[220]:=",ExpressionUUID->"8a2a1fa4-3508-4dc4-ad16-acfa8d147e7d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["C", 
       SuperscriptBox["S", "3"]], "-", "1"}], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"bd0037b7-f06d-43d9-bc7c-fc189875a4f6"],
 " part"
}], "Subsubsection",
 CellChangeTimes->{{3.8855301597091084`*^9, 3.885530164088936*^9}, {
  3.885538598253085*^9, 3.885538599640373*^9}, {3.885538642415235*^9, 
  3.885538645423872*^9}, {3.88553873225737*^9, 
  3.885538732329583*^9}},ExpressionUUID->"07c46bf1-ce9b-444c-8018-\
a8a54b7539a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C32Part5", "=", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["y", "\"\<++\>\""], "4"], 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "a", "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "3"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"Pair", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", 
          SubscriptBox["q", "4"], "]"}], ",", 
         RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          SubscriptBox["t", "13"]], "-", 
         FractionBox["1", 
          SubscriptBox["t", "14"]]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"16", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], "9", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "3"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", 
             SubscriptBox["q", "4"], "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["s", "34"]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"32", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]]}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["t", "13"], "-", 
         SubscriptBox["t", "14"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "3"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"19", " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "3"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
             RowBox[{"Pair", "[", 
              RowBox[{
               RowBox[{"Momentum", "[", 
                SubscriptBox["q", "4"], "]"}], ",", 
               RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"Pair", "[", 
               RowBox[{
                RowBox[{"Momentum", "[", 
                 SubscriptBox["q", "4"], "]"}], ",", 
                RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"19", " ", 
          RowBox[{"Pair", "[", 
           RowBox[{
            RowBox[{"Momentum", "[", "a", "]"}], ",", 
            RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", 
         SubscriptBox["t", "13"], " ", 
         SubscriptBox["t", "14"]}]], 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], "+", 
         RowBox[{"Pair", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Momentum", "[", "a", "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["s", "34"]}], "+", 
         RowBox[{"25", " ", 
          SubscriptBox["t", "13"], " ", 
          SubscriptBox["t", "14"]}]}], ")"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8863094298716288`*^9, 3.8864163264298887`*^9, 
  3.886417057579277*^9, 3.886418062230515*^9, 3.8864774368195744`*^9, 
  3.8866674882917213`*^9},
 CellLabel->
  "3/1/23 14:51:38 \
In[221]:=",ExpressionUUID->"619434a3-9268-4dec-af63-597a8a75c860"]
}, Closed]],

Cell[CellGroupData[{

Cell["Total", "Subsubsection",
 CellChangeTimes->{{3.886309463762187*^9, 
  3.8863094674175034`*^9}},ExpressionUUID->"d1bb4074-30fd-41f8-ba03-\
d86c01d37859"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SameHelicitySpinFive", "=", 
   RowBox[{
    RowBox[{"MinimalPart5", "+", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], "C2Part5"}], "+", 
     RowBox[{
      RowBox[{"X", "[", "3", "]"}], "C3Part5"}], "+", 
     RowBox[{
      RowBox[{"X", "[", "4", "]"}], "C4Part5"}], "+", 
     RowBox[{
      RowBox[{"X", "[", "5", "]"}], "C5Part5"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"X", "[", "2", "]"}], "2"], "C22Part5"}], "+", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], 
      RowBox[{"X", "[", "3", "]"}], "C2C3Part5"}], "+", 
     RowBox[{
      RowBox[{"X", "[", "2", "]"}], 
      RowBox[{"X", "[", "4", "]"}], "C2C4Part5"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"X", "[", "3", "]"}], "2"], "C32Part5"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886309471363389*^9, 3.8863095668193073`*^9}, 
   3.8863096149944344`*^9, {3.886416348877239*^9, 3.886416381558613*^9}, 
   3.886416462973198*^9, {3.886418091267366*^9, 3.886418096545679*^9}, {
   3.886418166073147*^9, 3.886418167049244*^9}, 3.8866675080724583`*^9, 
   3.8866675646950693`*^9},
 CellLabel->
  "3/1/23 14:52:54 \
In[230]:=",ExpressionUUID->"555f37f2-3b61-4c66-aff0-5fc17d6dfc63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plus", "@@", 
   RowBox[{"Times", "[", 
    RowBox[{"SameHelicitySpinFive", ",", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"Pair", "[", 
            RowBox[{
             RowBox[{"Momentum", "[", 
              SubscriptBox["w", "\"\<++\>\""], "]"}], ",", 
             RowBox[{"Momentum", "[", "a", "]"}]}], "]"}], 
           SubscriptBox["y", "\"\<++\>\""]], ")"}], 
         RowBox[{"#1", "-", "1"}]], "&"}], ",", 
       RowBox[{"Length", "[", "SameHelicitySpinFive", "]"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8863096009521503`*^9, 3.88630965599657*^9}, {
   3.886309730433402*^9, 3.886309818484418*^9}, 3.886418200629568*^9},
 CellLabel->
  "3/1/23 14:53:05 \
In[233]:=",ExpressionUUID->"b9db537e-e506-4096-b34e-4f64533c6233"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{692.25, 852.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fda25f43-2dc0-4ecb-866e-c391cfa8bdfd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 198, 4, 42, "Input",ExpressionUUID->"a806a004-7907-4dc9-965a-282b285c9945"],
Cell[CellGroupData[{
Cell[781, 28, 219, 5, 42, "Input",ExpressionUUID->"3c90c563-984b-4eb6-86e0-cf756c12905b"],
Cell[CellGroupData[{
Cell[1025, 37, 2433, 67, 49, "Print",ExpressionUUID->"719e2811-825b-4bde-b569-41ae9dac1a8a"],
Cell[3461, 106, 1223, 31, 49, "Print",ExpressionUUID->"671f36ba-97cb-45e1-86c1-19ca286aff22"],
Cell[4687, 139, 1221, 33, 30, "Print",ExpressionUUID->"c9c838c5-bb8f-4507-99d3-af98a687c050"],
Cell[5911, 174, 399, 8, 51, "Print",ExpressionUUID->"f5a6a919-8e7d-4b3e-9eb1-c935c72ac898"],
Cell[6313, 184, 400, 8, 51, "Print",ExpressionUUID->"371fd4a6-2e69-4892-8b12-ec6c384dc86b"],
Cell[6716, 194, 387, 8, 27, "Print",ExpressionUUID->"dcd84417-54bc-48d9-8e75-43e667c775f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7152, 208, 176, 3, 68, "Section",ExpressionUUID->"1146dab7-c673-4a3b-b1b8-ffb446d78db2"],
Cell[7331, 213, 845, 26, 64, "Text",ExpressionUUID->"dc930f34-9f5f-442d-8cf0-4b3a9ea02896"],
Cell[CellGroupData[{
Cell[8201, 243, 321, 8, 53, "Subsection",ExpressionUUID->"6a8abf89-1b8b-4f53-ac69-305fb7ed5f5c"],
Cell[8525, 253, 523, 16, 41, "Text",ExpressionUUID->"3f1a80d5-8a80-4a2e-8d45-a52fe814175a"],
Cell[CellGroupData[{
Cell[9073, 273, 359, 6, 45, "Subsubsection",ExpressionUUID->"61c9b58b-e760-4225-80c8-ef7892795673"],
Cell[9435, 281, 1231, 33, 62, "Input",ExpressionUUID->"ec440f9e-bff3-418d-8db8-d24e54758db9"]
}, Closed]],
Cell[CellGroupData[{
Cell[10703, 319, 451, 12, 37, "Subsubsection",ExpressionUUID->"a5360250-e14b-453c-b4e2-94db9295e97c"],
Cell[11157, 333, 5625, 142, 163, "Input",ExpressionUUID->"0860e123-ed66-470d-bcc2-866c95e4b76b"]
}, Closed]],
Cell[CellGroupData[{
Cell[16819, 480, 412, 13, 37, "Subsubsection",ExpressionUUID->"41317899-2fdc-4ebd-a74c-bd92ee5ec882"],
Cell[17234, 495, 6541, 159, 184, "Input",ExpressionUUID->"c048c3fc-2cc7-4ed9-ab25-1eb7040e6bca"]
}, Closed]],
Cell[CellGroupData[{
Cell[23812, 659, 611, 18, 37, "Subsubsection",ExpressionUUID->"0b6ce88e-78d2-4122-b05d-0569c25649bd"],
Cell[24426, 679, 2395, 65, 163, "Input",ExpressionUUID->"68b53fb9-c216-4744-8887-5c7aba0cc217"]
}, Closed]],
Cell[CellGroupData[{
Cell[26858, 749, 502, 13, 37, "Subsubsection",ExpressionUUID->"de5c6593-e782-45fb-bb2c-a2bc24abf464"],
Cell[27363, 764, 4570, 119, 206, "Input",ExpressionUUID->"b01f16ed-e07d-43a3-868e-f046c5eb2ef5"]
}, Closed]],
Cell[CellGroupData[{
Cell[31970, 888, 551, 14, 37, "Subsubsection",ExpressionUUID->"48d9e2b2-450c-41b2-a96d-73f879a93591"],
Cell[32524, 904, 8534, 214, 292, "Input",ExpressionUUID->"3b1ee2c9-3c39-45a0-8301-3c588bcad40d"]
}, Closed]],
Cell[CellGroupData[{
Cell[41095, 1123, 158, 3, 37, "Subsubsection",ExpressionUUID->"13ffece9-4631-4308-84c5-b2bb4b348e04"],
Cell[41256, 1128, 1023, 25, 42, "Input",ExpressionUUID->"3bbcc7e7-f215-4bb1-80e9-c206b4bd46a8"],
Cell[42282, 1155, 1001, 26, 62, "Input",ExpressionUUID->"965aa5ff-ca9e-4bd2-b5c3-38f7258a2589"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[43332, 1187, 321, 8, 37, "Subsection",ExpressionUUID->"2625c91e-e4c7-4f4c-a1ab-c9d523be8d75"],
Cell[CellGroupData[{
Cell[43678, 1199, 359, 6, 45, "Subsubsection",ExpressionUUID->"dbf09547-73bb-4f9a-bc94-c6c4490caca8"],
Cell[44040, 1207, 1138, 32, 133, "Input",ExpressionUUID->"a6267a30-a69c-482a-af21-e92672b64b25"]
}, Closed]],
Cell[CellGroupData[{
Cell[45215, 1244, 356, 11, 37, "Subsubsection",ExpressionUUID->"5bf4eff0-297c-48bf-90a7-c9184933988b"],
Cell[45574, 1257, 7446, 203, 550, "Input",ExpressionUUID->"7a39963c-c716-42b9-9af3-2e04fc7e4f4e"]
}, Closed]],
Cell[CellGroupData[{
Cell[53057, 1465, 407, 12, 37, "Subsubsection",ExpressionUUID->"ab82016a-f85e-4dd2-9c06-91ab50ddfd77"],
Cell[53467, 1479, 7169, 197, 550, "Input",ExpressionUUID->"f6c728d1-71dc-41c4-84ff-b81a119b7235"]
}, Closed]],
Cell[CellGroupData[{
Cell[60673, 1681, 455, 12, 37, "Subsubsection",ExpressionUUID->"348c3cca-f53c-4213-a542-4da8d2466d5c"],
Cell[61131, 1695, 6978, 194, 556, "Input",ExpressionUUID->"e901b5d0-a299-4aac-8340-2220eed3ce10"]
}, Closed]],
Cell[CellGroupData[{
Cell[68146, 1894, 453, 12, 37, "Subsubsection",ExpressionUUID->"62e5a3bb-0ee9-4e62-bb71-8779a548aa45"],
Cell[68602, 1908, 9119, 248, 766, "Input",ExpressionUUID->"9cbe7344-247e-4d16-95b5-f1c2cbee0bfe"]
}, Closed]],
Cell[CellGroupData[{
Cell[77758, 2161, 507, 14, 37, "Subsubsection",ExpressionUUID->"20a0ad28-adbb-45dd-b934-abe6e967b6da"],
Cell[78268, 2177, 5381, 148, 445, "Input",ExpressionUUID->"9a01924e-5939-4b44-befd-f760db1fea0f"]
}, Closed]],
Cell[CellGroupData[{
Cell[83686, 2330, 561, 18, 37, "Subsubsection",ExpressionUUID->"e154e365-f471-4218-96d6-344bb8e95e73"],
Cell[84250, 2350, 6077, 171, 503, "Input",ExpressionUUID->"c0c1bffa-23ab-4ece-bbf8-4b7b93772e10"]
}, Closed]],
Cell[CellGroupData[{
Cell[90364, 2526, 609, 18, 37, "Subsubsection",ExpressionUUID->"d2cfa169-92f8-4ded-97a3-b479f3580c76"],
Cell[90976, 2546, 5573, 155, 427, "Input",ExpressionUUID->"8a2a1fa4-3508-4dc4-ad16-acfa8d147e7d"]
}, Closed]],
Cell[CellGroupData[{
Cell[96586, 2706, 555, 15, 37, "Subsubsection",ExpressionUUID->"07c46bf1-ce9b-444c-8018-a8a54b7539a0"],
Cell[97144, 2723, 5354, 148, 462, "Input",ExpressionUUID->"619434a3-9268-4dec-af63-597a8a75c860"]
}, Closed]],
Cell[CellGroupData[{
Cell[102535, 2876, 158, 3, 37, "Subsubsection",ExpressionUUID->"d1bb4074-30fd-41f8-ba03-d86c01d37859"],
Cell[102696, 2881, 1256, 33, 64, "Input",ExpressionUUID->"555f37f2-3b61-4c66-aff0-5fc17d6dfc63"],
Cell[103955, 2916, 903, 24, 62, "Input",ExpressionUUID->"b9db537e-e506-4096-b34e-4f64533c6233"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


